High-p_T charged particle azimuthal correlations at RHIC

The analysis of two-particle azimuthal correlation function in p+p and Au+Au collisions at s(NN)**(1/2) 200 GeV/c is presented. The mean jet fragmentation transverse momentum <|mjTy|> and mean parton transverse momentum <|kTy|> are inferred from p+p collisions. The analysis of Au+Au data, where elliptic flow is a dominant source of two-particles correlation is also presented. We derive the upper limit on partonic azimuthal anisotropy based on jet-quenching in a Glauber model. We show that some new mechanism, generating the azimuthal anisotropy observed in final state, is needed.

==> pp/ComparToPBP.C <==
{
gStyle->SetOptStat(0);
gStyle->SetOptTitle(0);

mc(0.99,0.2,0.2);
mpad->SetLogx();
//mpad->SetLogy();

   TH1 *hfr0 = new TH2F("hfr0"," ",2,5,2500,10,0,7);
   hfr0->GetXaxis()->SetTitle("#sqrt{s}   [GeV]");
   hfr0->GetXaxis()->SetLabelSize(0.04);
   hfr0->GetXaxis()->SetTitleSize(0.05);
   hfr0->GetXaxis()->SetTitleOffset(1.2);
   hfr0->GetXaxis()->CenterTitle(1);
   hfr0->GetYaxis()->CenterTitle(1);
   hfr0->GetYaxis()->SetTitle(" <p_{T}> _{pair}   [GeV/c]");
   hfr0->GetYaxis()->SetLabelSize(0.04);
   hfr0->GetYaxis()->SetTitleSize(0.055);
//hfr0->GetYaxis()->SetNdivisions(505);
   hfr0->GetYaxis()->SetTitleOffset(1.4);
   hfr0->Draw("");
   

double roots_l[12]={8.73, 15.36, 16.88, 19.34, 19.34, 20.59, 23.84, 27.31, 27.31, 38.99, 44.20, 61.79};
double eroots_l[12]={0,0,0,0,0,0,0,0,0,0,0,0};
double ptp_l[12]={0.567, 0.933, 1.003, 1.039, 0.909, 0.874, 1.051, 1.251, 1.169, 1.346, 1.499, 1.960};
double eptp_l[12]={0.094, 0.035, 0.071, 0.059, 0.047, 0.212, 0.059, 0.165, -0.212, 0.059, 0.165, 0.248};
TGraphErrors *grl = new TGraphErrors(12,roots_l,ptp_l,eroots_l,eptp_l);

double roots_h[4]={15.85, 19.54, 27.31, 52.26};
double eroots_h[4]={0,0,0,0};
double ptp_h[4]={1.039, 1.180, 1.452, 2.007};
double eptp_h[4]={0.000, 0.000, 0.106, 0.401};
TGraphErrors *grh = new TGraphErrors(4,roots_h,ptp_h,eroots_h,eptp_h);

double roots_hh[2]={ 624.39, 1796.99};
double eroots_hh[2]={0,0};
double ptp_hh[2]={ 2.904, 5.099};
double eptp_hh[2]={ 0.897, 1.098};
TGraphErrors *grhh = new TGraphErrors(2,roots_hh,ptp_hh,eroots_hh,eptp_hh);

double roots_PHENIX[1]={200};
double eroots_PHENIX[1]={0};
double ptp_PHENIX[1]={1.817}; //0.725*sqrt(2*pi);
double eptp_PHENIX[2]={0.1}; //0.034*sqrt(2*pi);
TGraphErrors *grPHENIX = new TGraphErrors(1,roots_PHENIX,ptp_PHENIX,eroots_PHENIX,eptp_PHENIX);



double sz=1.4;
grl->SetFillColor(1);grl->SetMarkerStyle(24);grl->SetMarkerSize(sz);
grl->Draw("PZ");
grh->SetFillColor(1);grh->SetMarkerStyle(20);grh->SetMarkerSize(sz);
grh->Draw("PZ");
grhh->SetFillColor(1);grhh->SetMarkerStyle(28);grhh->SetMarkerSize(sz);
grhh->Draw("PZ");
grPHENIX->SetMarkerColor(2);grPHENIX->SetMarkerStyle(21);grPHENIX->SetMarkerSize(sz);
grPHENIX->Draw("PZ");

leg = new TLegend(0.265631,0.686385,0.570311,0.857708,NULL,"brNDC");
leg->SetFillStyle(0);
leg->AddEntry(grl, "Dimuon","p");
leg->AddEntry(grh, "Diphoton","p");
leg->AddEntry(grhh, "Dijet","p");
leg->AddEntry(grPHENIX, "Dihadron PHENIX","p");
leg->Draw();

cout<<"c1->Print(\"ComparToPBP.eps\")"<<endl;

}

